Integral magneticity of the level-two K3 packet: CM theta lifts and a 2-isogeny trace contraction

B\"onisch, Duhr, and Maggio introduced three meromorphic modular forms \(C_4,C_{6a},C_{6b}\) on \(\Gamma_0(2)\), arising from a hypergeometric K3 family, and conjectured that they are magnetic of depths \(1,2,2\). Writing \[ C_4=\sum_{n\ge1}c_4(n)q^n,\qquad C_{6a}=\sum_{n\ge1}c_{6a}(n)q^n,\qquad C_{6b}=\sum_{n\ge1}c_{6b}(n)q^n, \] we prove the stronger denominator-one statements \[ \frac{c_4(n)}n,\qquad \frac{c_{6a}(n)}{n^2},\qquad \frac{c_{6b}(n)}{n^2}\in\mathbb Z \qquad(n\ge1). \] The weight-four case is reduced to a termwise binomial divisibility by a hypergeometric change of Hauptmodul. For weight six we identify the two forms with canonical level-two CM forms of discriminants \(-8\) and \(-4\): \[ f_{3,-8,0,1,1}=-64C_{6a},\qquad f_{3,-4,2,1,1}=32C_{6b}. \] An explicit pair of vector-valued weakly holomorphic forms of weight \(-3/2\) then gives the full odd-prime divisibility through the higher-level theta-lift coefficient formula of L\"obrich--Schwagenscheidt. The prime \(2\) is treated independently. If \(t=(\eta(2\tau)/\eta(\tau))^{24}\), \(H=\eta(\tau)^4/\eta(2\tau)^2\), \(J=2E_2(2\tau)-E_2(\tau)\), \(u=64t\), and \(\mathcal T=H^4J\), we prove the infinite-family contraction \[ U_2\bigl(\mathcal Tt\,\mathbb Z_2[[u]]\bigr) \subseteq 2^5\mathcal Tt\,\mathbb Z_2[[u]]. \] Consequently \(v_2(c_{6\bullet}(2^rm))\ge5r\), which is stronger than the slope \(2r\) required for double magneticity. Thus the complete level-two K3 packet is magnetic with global denominator one.

==> verify_level_two_k3_packet.py <==
#!/usr/bin/env python3
"""Exact verification for 'Integral magneticity of the level-two K3 packet'.

All calculations use Python integers and fractions.  The script verifies:
  * the level-two modular identities through the requested precision;
  * the collapsed formulas for C4, C6a, C6b;
  * n | c4(n) and n^2 | c6a(n), c6b(n) for a finite audit range;
  * the explicit vector-valued weakly holomorphic forms P0 and P2;
  * the CM theta-lift coefficient formula against C6a and C6b;
  * the degree-two modular equation for the Hauptmodul;
  * the algebraic branch identity underlying the U2 contraction.

Finite checks are audit certificates, not substitutes for the arguments in the paper.
"""

from __future__ import annotations

from fractions import Fraction
from math import comb, isqrt
from typing import Dict, Iterable, List, Tuple

Scalar = List[Fraction]
XSeries = Dict[int, Fraction]


def add(a: Scalar, b: Scalar, n: int) -> Scalar:
    return [(a[i] if i < len(a) else 0) + (b[i] if i < len(b) else 0) for i in range(n + 1)]


def scale(a: Scalar, c: Fraction, n: int) -> Scalar:
    return [(a[i] if i < len(a) else 0) * c for i in range(n + 1)]


def mul(a: Scalar, b: Scalar, n: int) -> Scalar:
    out = [Fraction(0) for _ in range(n + 1)]
    for i, ai in enumerate(a[: n + 1]):
        if not ai:
            continue
        for j, bj in enumerate(b[: n + 1 - i]):
            if bj:
                out[i + j] += ai * bj
    return out


def inv(a: Scalar, n: int) -> Scalar:
    if not a or a[0] == 0:
        raise ValueError("series is not invertible")
    out = [Fraction(0) for _ in range(n + 1)]
    out[0] = 1 / a[0]
    for k in range(1, n + 1):
        out[k] = -sum(a[j] * out[k - j] for j in range(1, min(k, len(a) - 1) + 1)) / a[0]
    return out


def pow_series(a: Scalar, e: int, n: int) -> Scalar:
    if e < 0:
        return pow_series(inv(a, n), -e, n)
    out = [Fraction(1)] + [Fraction(0)] * n
    base = a[: n + 1] + [Fraction(0)] * max(0, n + 1 - len(a))
    while e:
        if e & 1:
            out = mul(out, base, n)
        e >>= 1
        if e:
            base = mul(base, base, n)
    return out


def shift(a: Scalar, s: int, n: int) -> Scalar:
    out = [Fraction(0) for _ in range(n + 1)]
    for i, ai in enumerate(a):
        if 0 <= i + s <= n:
            out[i + s] = ai
    return out


def sigma(n: int, k: int) -> int:
    total = 0
    d = 1
    while d * d <= n:
        if n % d == 0:
            total += d**k
            if d * d != n:
                total += (n // d) ** k
        d += 1
    return total


def eisenstein(weight: int, n: int) -> Scalar:
    if weight == 2:
        return [Fraction(1)] + [Fraction(-24 * sigma(i, 1)) for i in range(1, n + 1)]
    if weight == 4:
        return [Fraction(1)] + [Fraction(240 * sigma(i, 3)) for i in range(1, n + 1)]
    if weight == 6:
        return [Fraction(1)] + [Fraction(-504 * sigma(i, 5)) for i in range(1, n + 1)]
    if weight == 8:
        e4 = eisenstein(4, n)
        return mul(e4, e4, n)
    if weight == 10:
        return mul(eisenstein(4, n), eisenstein(6, n), n)
    raise ValueError(weight)


def product_factor(power: int, step: int, n: int, sign: int = -1) -> Scalar:
    """(1 + sign*q^step)^power, allowing negative integral power."""
    out = [Fraction(0) for _ in range(n + 1)]
    if power >= 0:
        for j in range(power + 1):
            e = j * step
            if e > n:
                break
            out[e] = Fraction(comb(power, j) * (sign**j))
    else:
        # (1+x)^(-m) = sum (-1)^j binom(m+j-1,j) x^j
        m = -power
        for j in range(n // step + 1):
            out[j * step] = Fraction(((-1) ** j) * comb(m + j - 1, j) * (sign**j))
    return out


def eta_product_t_h(n: int) -> Tuple[Scalar, Scalar]:
    # t = q prod(1+q^m)^24; H = prod((1-q^m)/(1+q^m))^2
    t0 = [Fraction(1)] + [Fraction(0)] * n
    h = [Fraction(1)] + [Fraction(0)] * n
    for m in range(1, n + 1):
        t0 = mul(t0, product_factor(24, m, n, sign=1), n)
        h = mul(h, product_factor(2, m, n, sign=-1), n)
        h = mul(h, product_factor(-2, m, n, sign=1), n)
    return shift(t0, 1, n), h


def assert_eq(a: Iterable[Fraction], b: Iterable[Fraction], label: str) -> None:
    aa, bb = list(a), list(b)
    if aa != bb:
        for i, (x, y) in enumerate(zip(aa, bb)):
            if x != y:
                raise AssertionError(f"{label}: mismatch at {i}: {x} != {y}")
        raise AssertionError(f"{label}: lengths differ")


def scalar_part() -> Tuple[Scalar, Scalar, Scalar]:
    n = 120
    t, h = eta_product_t_h(n)
    e2, e4, e6 = eisenstein(2, n), eisenstein(4, n), eisenstein(6, n)
    e2_2 = [Fraction(0)] * (n + 1)
    for j in range(n // 2 + 1):
        e2_2[2 * j] = e2[j]
    jform = add(scale(e2_2, Fraction(2), n), scale(e2, Fraction(-1), n), n)
    h4 = pow_series(h, 4, n)
    one = [Fraction(1)] + [Fraction(0)] * n
    one64t = add(one, scale(t, Fraction(64), n), n)
    one256t = add(one, scale(t, Fraction(256), n), n)
    one512neg = add(one, scale(t, Fraction(-512), n), n)

    assert_eq(mul(jform, jform, n), mul(h4, one64t, n), "J^2 identity")
    assert_eq(e4, mul(h4, one256t, n), "E4 identity")
    assert_eq(e6, mul(mul(h4, jform, n), one512neg, n), "E6 identity")

    # Dt=tJ
    dt = [Fraction(i) * t[i] for i in range(n + 1)]
    assert_eq(dt, mul(t, jform, n), "Dt=tJ")

    T = mul(h4, jform, n)
    u = scale(t, Fraction(64), n)
    one_minus_u = add(one, scale(u, Fraction(-1), n), n)
    one_plus_u = add(one, u, n)

    c4 = mul(mul(t, h4, n), inv(one64t, n), n)
    fa_num = add(add(scale(one, Fraction(5), n), scale(u, Fraction(22), n), n), scale(mul(u, u, n), Fraction(5), n), n)
    c6a = mul(mul(T, t, n), mul(fa_num, pow_series(one_minus_u, -3, n), n), n)
    c6b = mul(mul(T, t, n), mul(one_minus_u, pow_series(one_plus_u, -2, n), n), n)

    # Compare with the original BDM expressions after collapse.
    eightj3_plus_e6 = add(scale(pow_series(jform, 3, n), Fraction(8), n), e6, n)
    assert_eq(eightj3_plus_e6, scale(T, Fraction(9), n), "8J^3+E6=9T")

    for k in range(1, n + 1):
        if c4[k].denominator != 1 or int(c4[k]) % k:
            raise AssertionError(f"C4 divisibility failed at n={k}")
        if c6a[k].denominator != 1 or int(c6a[k]) % (k * k):
            raise AssertionError(f"C6a divisibility failed at n={k}")
        if c6b[k].denominator != 1 or int(c6b[k]) % (k * k):
            raise AssertionError(f"C6b divisibility failed at n={k}")

    print("scalar modular identities: PASS through q^120")
    print("finite divisibility audit: PASS through n=120")
    print("C4 first coefficients:", [int(c4[i]) for i in range(1, 6)])
    print("C6a first coefficients:", [int(c6a[i]) for i in range(1, 6)])
    print("C6b first coefficients:", [int(c6b[i]) for i in range(1, 6)])
    print("D^-2 C6a first coefficients:", [int(c6a[i] / (i * i)) for i in range(1, 6)])
    print("D^-2 C6b first coefficients:", [int(c6b[i] / (i * i)) for i in range(1, 6)])
    return c6a, c6b, t


# x=q^(1/8) series utilities, allowing negative exponents.
def xadd(a: XSeries, b: XSeries) -> XSeries:
    out = dict(a)
    for e, c in b.items():
        out[e] = out.get(e, Fraction(0)) + c
        if out[e] == 0:
            del out[e]
    return out


def xscale(a: XSeries, c: Fraction) -> XSeries:
    return {e: c * v for e, v in a.items() if c * v}


def xmul(a: XSeries, b: XSeries, lo: int, hi: int) -> XSeries:
    out: XSeries = {}
    for i, ai in a.items():
        for j, bj in b.items():
            e = i + j
            if lo <= e <= hi:
                out[e] = out.get(e, Fraction(0)) + ai * bj
    return {e: c for e, c in out.items() if c}


def xD(a: XSeries) -> XSeries:
    return {e: Fraction(e, 8) * c for e, c in a.items() if e and c}


def scalar_to_x(a: Scalar) -> XSeries:
    return {8 * i: c for i, c in enumerate(a) if c}


def xshift(a: XSeries, s: int) -> XSeries:
    return {e + s: c for e, c in a.items()}


def delta_inv_x(max_x: int) -> XSeries:
    # Delta^{-1}=q^{-1} prod(1-q^n)^-24
    n = max_x // 8 + 3
    p = [Fraction(1)] + [Fraction(0)] * n
    for m in range(1, n + 1):
        p = mul(p, product_factor(-24, m, n, sign=-1), n)
    return {8 * i - 8: c for i, c in enumerate(p) if -8 <= 8 * i - 8 <= max_x}


def theta_component(r: int, max_x: int) -> XSeries:
    out: XSeries = {}
    bound = isqrt(max_x) + 2
    for z in range(-bound, bound + 1):
        if z % 4 == r % 4 and z * z <= max_x:
            out[z * z] = out.get(z * z, Fraction(0)) + 1
    return out


def vector_poincare_part(c6a: Scalar, c6b: Scalar) -> None:
    max_x = 50 * 50 + 16
    n = max_x // 8 + 5
    E2 = scalar_to_x(eisenstein(2, n))
    E4 = scalar_to_x(eisenstein(4, n))
    E6 = scalar_to_x(eisenstein(6, n))
    E8 = xmul(E4, E4, -16, max_x + 16)
    E10 = xmul(E4, E6, -16, max_x + 16)
    dinv = delta_inv_x(max_x + 16)

    P0: Dict[int, XSeries] = {}
    P2: Dict[int, XSeries] = {}
    for r in range(4):
        th = theta_component(r, max_x + 24)
        d1 = xadd(xD(th), xscale(xmul(E2, th, -16, max_x + 24), Fraction(-1, 24)))
        d2 = xadd(xD(d1), xscale(xmul(E2, d1, -16, max_x + 24), Fraction(-5, 24)))
        A0 = xmul(E10, th, -16, max_x + 24)
        A1 = xmul(E8, d1, -16, max_x + 24)
        A2 = xmul(E6, d2, -16, max_x + 24)
        N0 = xadd(xadd(xscale(A0, Fraction(11, 9)), xscale(A1, Fraction(-12))), xscale(A2, Fraction(32)))
        N2 = xadd(xadd(xscale(A0, Fraction(-1, 54)), xscale(A1, Fraction(2, 3))), xscale(A2, Fraction(16, 3)))
        P0[r] = xmul(dinv, N0, -16, max_x)
        P2[r] = xmul(dinv, N2, -16, max_x)

    # Principal parts.
    neg0 = {(r, e): c for r, s in P0.items() for e, c in s.items() if e < 0}
    neg2 = {(r, e): c for r, s in P2.items() for e, c in s.items() if e < 0}
    if neg0 != {(0, -8): Fraction(2)}:
        raise AssertionError(f"P0 principal part: {neg0}")
    if neg2 != {(2, -4): Fraction(2)}:
        raise AssertionError(f"P2 principal part: {neg2}")

    # Every coefficient has denominator a power of 2.
    for name, P in (("P0", P0), ("P2", P2)):
        for r, s in P.items():
            for e, c in s.items():
                d = c.denominator
                if d & (d - 1):
                    raise AssertionError(f"{name} non-2 denominator at component {r}, x^{e}: {c}")

    if P0[1].get(1) != -640 or P2[1].get(1) != 64:
        raise AssertionError((P0[1].get(1), P2[1].get(1)))

    # Proposition 6.1 specialized to N=2,k=3,D=rho=1.
    upto = min(isqrt(max_x), len(c6a) - 1)
    for nn in range(1, upto + 1):
        f8 = Fraction(0)
        f4 = Fraction(0)
        for s in range(1, nn + 1):
            if nn % s == 0:
                comp = s % 4
                f8 += Fraction(s**3) * P0[comp].get(s * s, Fraction(0))
                f4 += Fraction(s**3) * P2[comp].get(s * s, Fraction(0))
        f8 *= Fraction(nn * nn, 2)
        f4 *= Fraction(nn * nn, 2)
        if f8 != -64 * c6a[nn]:
            raise AssertionError(f"F8=-64C6a failed at n={nn}: {f8} != {-64*c6a[nn]}")
        if f4 != 32 * c6b[nn]:
            raise AssertionError(f"F4=32C6b failed at n={nn}: {f4} != {32*c6b[nn]}")

    print("vector-valued principal parts and 2-integrality: PASS")
    print("P0 coefficient c(1,1) =", P0[1][1])
    print("P2 coefficient c(1,1) =", P2[1][1])
    print(f"CM theta-lift coefficient identities: PASS through n={upto}")


def modular_equation_part(t: Scalar) -> None:
    n = min(100, len(t) - 1)
    t = t[: n + 1]
    t2 = mul(t, t, n)
    rhs_sum = add(scale(t, Fraction(48), n), scale(t2, Fraction(4096), n), n)
    lhs_sum = [Fraction(0)] * (n + 1)
    # s0+s1 = 2 sum a_{2m}q^m = 2 U2 t.
    for m in range(n + 1):
        if 2 * m < len(t):
            lhs_sum[m] = 2 * t[2 * m]
    # Only compare to floor(n/2) because t input is finite.
    cutoff = n // 2
    assert_eq(lhs_sum[: cutoff + 1], rhs_sum[: cutoff + 1], "degree-two sum equation")

    # Product t(x)t(-x)=-t(x^2), where x=q^(1/2).
    maxx = 2 * cutoff
    tx: Dict[int, Fraction] = {m: t[m] for m in range(1, min(len(t), maxx + 1)) if t[m]}
    tminus = {m: ((-1) ** m) * c for m, c in tx.items()}
    prod: Dict[int, Fraction] = {}
    for i, ai in tx.items():
        for j, bj in tminus.items():
            if i + j <= maxx:
                prod[i + j] = prod.get(i + j, Fraction(0)) + ai * bj
    target = {2 * m: -t[m] for m in range(1, cutoff + 1) if t[m]}
    for e in range(0, maxx + 1):
        if prod.get(e, 0) != target.get(e, 0):
            raise AssertionError(f"degree-two product equation at x^{e}")

    # Symbolic branch-ratio identity modulo y^2-(6u+8u^2)y-u.
    import sympy as sp

    u, y = sp.symbols("u y")
    S = 6 * u + 8 * u**2
    other = S - y
    # J_i/J from implicit differentiation of y^2-Sy-u=0.
    R = 2 * u * ((6 + 16 * u) * y + 1) / (y * (2 * y - S))
    expr = sp.together(R**3 - (1 - other) * (1 + 8 * y) / (1 + u) ** 2)
    num = sp.factor(sp.together(expr).as_numer_denom()[0])
    rem = sp.rem(num, y**2 - S * y - u, y)
    if sp.factor(rem) != 0:
        raise AssertionError(f"branch ratio remainder: {sp.factor(rem)}")

    print("degree-two modular equation: PASS")
    print("U2 branch-ratio algebraic identity: PASS")


def main() -> None:
    c6a, c6b, t = scalar_part()
    vector_poincare_part(c6a, c6b)
    modular_equation_part(t)
    print("ALL EXACT CHECKS PASSED")


if __name__ == "__main__":
    main()

